Recursive prescription for logarithmic jet rate coefficients

We derive a recursion relation for the analytic leading logarithmic coefficients of a final state gluon cascade. We demonstrate the potential of our method by analytically computing the rate coefficients for the emission of up to 80 gluons in both the exclusive-kT (Durham) and generalized inclusive-kT class of jet algorithms. There is a particularly simple form for the ratios of resolved coefficients. We suggest potential applications including the efficient generation of shower histories.

==> recursive_program_5_unres.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     58355,       1456]
NotebookOptionsPosition[     55777,       1373]
NotebookOutlinePosition[     56134,       1389]
CellTagsIndexPosition[     56091,       1386]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Notebook", " ", "for", " ", "computing", " ", "the", " ", "unresolved", 
    " ", "coefficients", " ", "in", " ", "e"}], "+", "e", "-"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.574595236542775*^9, 3.574595251797414*^9}, {
  3.5785551683084497`*^9, 3.5785551809357347`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.569664218580257*^9, 3.5696642185841722`*^9}}],

Cell[BoxData[
 RowBox[{"a", "=."}]], "Input",
 CellChangeTimes->{{3.5696511427472677`*^9, 3.569651142750997*^9}}],

Cell[BoxData[
 RowBox[{"CF", "=."}]], "Input",
 CellChangeTimes->{{3.569651160502181*^9, 3.5696511605042257`*^9}, {
  3.570029969370082*^9, 3.570029971069985*^9}, {3.57442272713113*^9, 
  3.574422727707152*^9}}],

Cell[BoxData[
 RowBox[{"CA", "=."}]], "Input",
 CellChangeTimes->{{3.5696511669018373`*^9, 3.569651166903867*^9}, {
  3.570029972718286*^9, 3.5700299729901247`*^9}, {3.574422729938994*^9, 
  3.5744227370687447`*^9}}],

Cell[BoxData[
 RowBox[{"Q", "=."}]], "Input",
 CellChangeTimes->{{3.5696511723733807`*^9, 3.569651179871523*^9}}],

Cell[BoxData[
 RowBox[{"i", "=."}]], "Input",
 CellChangeTimes->{{3.569651181077498*^9, 3.5696511810791903`*^9}}],

Cell[BoxData[
 RowBox[{"j", "=."}]], "Input",
 CellChangeTimes->{{3.569651184015102*^9, 3.569651184670164*^9}}],

Cell[BoxData[
 RowBox[{"k", "=."}]], "Input",
 CellChangeTimes->{{3.569651185665677*^9, 3.569651186253828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res", "[", "x_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ca", "^", 
      RowBox[{"{", "i", "}"}]}], "*", 
     RowBox[{"Cf", "^", 
      RowBox[{"{", 
       RowBox[{"x", "-", "i"}], "}"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "*", 
        RowBox[{"L", "^", "2"}]}], ")"}], "^", 
      RowBox[{"{", "x", "}"}]}], "*", 
     RowBox[{"c", "[", 
      RowBox[{"x", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"x", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569651191139201*^9, 3.569651191140934*^9}, {
  3.569925182512845*^9, 3.569925188824489*^9}}],

Cell[BoxData[
 RowBox[{"n", "=."}]], "Input",
 CellChangeTimes->{{3.5696512285231247`*^9, 3.569651228524953*^9}, {
  3.569652296354329*^9, 3.569652310237515*^9}, {3.569652907952807*^9, 
  3.5696529186633663`*^9}, {3.569661069746357*^9, 3.5696610925189667`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Number", " ", "of", " ", "gluons"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numglu", "=", "8"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQXWT/l0N85ivHS3EvOEG0dcJqNxC9z2MvmH5ycEUD
iLZb8LQFREf+vjQJRP9izJwMom2yTNaDaJGHUzaB6A1TJhwG0Wq/z4DpGD7b
P6ZA2iLOAUyveXaD0QxIJ/IoM4HoTM0ZyiBayXQOmP72epYOiD79fC6Y/rPz
9nQQXfToKZhWnjRZ1gtIlwUtA9Mt8w5ZguhzMea2IJrdv+A4iJY7ynoSRH9K
2KLZCaQFJlwC017aT7tXL3zlmMD3FUwLiPvu3wykb5Vmg2me9OUOW4D0lqOS
jiD60JYzNseA9KLjt8G08qTyOe+BdNHbx3NB9ENua95vQHqWmwuYDmJYyfUH
SEt93AOmZ/ycrBS3EihvewhMAwCzW78f
  "]],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{{3.5699241731204357`*^9, 3.569924175721841*^9}, {
   3.569924647189825*^9, 3.569924673916431*^9}, {3.569925160796233*^9, 
   3.5699251750779123`*^9}, 3.569925377045146*^9, {3.569925500864492*^9, 
   3.569925550655118*^9}, {3.5699256629937067`*^9, 3.569925668931621*^9}, 
   3.569986550354734*^9, 3.569987554559915*^9, 3.5699876015835752`*^9, 
   3.569987869494849*^9, 3.569987942136434*^9, 3.569988800221965*^9, 
   3.570028782126877*^9, {3.570029007140469*^9, 3.570029034594261*^9}, {
   3.570030140641425*^9, 3.570030154099037*^9}, 3.57007346048278*^9, 
   3.570157903356327*^9, 3.57442251393432*^9, 3.574422628343112*^9, 
   3.574439279938435*^9, 3.574439321819563*^9, 3.574439419928913*^9, 
   3.574440457195848*^9, {3.57447660025935*^9, 3.57447660439825*^9}, 
   3.5744766860635233`*^9, {3.574477287708404*^9, 3.574477317736218*^9}, {
   3.574562021793089*^9, 3.5745620344401083`*^9}, 3.574562305692424*^9, 
   3.574564482039166*^9, 3.574573416318986*^9, 3.5745745450799637`*^9, 
   3.574574654862275*^9, 3.57457504105549*^9, {3.574575208519414*^9, 
   3.574575210507869*^9}, {3.5745752447510853`*^9, 3.574575247342299*^9}, 
   3.574587478518818*^9, 3.574587920469157*^9, 3.574592547666801*^9, 
   3.574592638569079*^9, 3.574592680931341*^9, 3.574593788444998*^9, 
   3.5784580401146107`*^9, {3.578458378058236*^9, 3.578458393332746*^9}, 
   3.5784584669691553`*^9, 3.578458510553508*^9, {3.578458950133603*^9, 
   3.5784589728086147`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"numglu", ",", "numglu"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569651197278369*^9, 3.5696511972803926`*^9}, {
  3.569663632464777*^9, 3.5696636343824244`*^9}, {3.569663700349181*^9, 
  3.56966370424265*^9}, {3.569669325111595*^9, 3.569669325295958*^9}, {
  3.569751616825449*^9, 3.569751618527862*^9}, {3.569753557449047*^9, 
  3.569753559613858*^9}, {3.569819164670176*^9, 3.569819168093508*^9}, {
  3.569924165641527*^9, 3.5699241884314528`*^9}, {3.569924653940563*^9, 
  3.5699246723225718`*^9}, {3.5699251186303263`*^9, 3.569925167967484*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", "8"}], "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{
  3.569820134395721*^9, {3.569820294949576*^9, 3.569820321128385*^9}, {
   3.56982239651438*^9, 3.569822418909548*^9}, 3.569924188892625*^9, {
   3.569924649683208*^9, 3.569924674586183*^9}, 3.569925175886271*^9, 
   3.569925378386332*^9, {3.569925501611886*^9, 3.569925551337785*^9}, {
   3.569925665951418*^9, 3.569925669553464*^9}, 3.569986551283391*^9, 
   3.569987556743682*^9, 3.569987602548527*^9, 3.569987871548276*^9, 
   3.569987943016694*^9, 3.569988801376656*^9, 3.5700287828226633`*^9, {
   3.5700290095753517`*^9, 3.570029035326202*^9}, 3.570030155951535*^9, 
   3.570073461438003*^9, 3.574422516117311*^9, 3.5744226291010027`*^9, 
   3.574439279985529*^9, 3.5744393238154097`*^9, 3.5744394210811357`*^9, 
   3.574440458878776*^9, {3.574476597168144*^9, 3.574476605051478*^9}, 
   3.574476686781046*^9, {3.57447729123993*^9, 3.574477318470233*^9}, {
   3.574562024857407*^9, 3.5745620344928207`*^9}, 3.574562306609091*^9, 
   3.574564482835766*^9, 3.574573417018949*^9, 3.574574545943717*^9, 
   3.57457465985061*^9, 3.574575041875358*^9, 3.574575211239478*^9, 
   3.5745752479047623`*^9, 3.574587479270657*^9, 3.574587921169046*^9, 
   3.574592548424559*^9, 3.574592639421424*^9, 3.574592681719911*^9, 
   3.5745937894013767`*^9, 3.578458041058208*^9, {3.578458378110114*^9, 
   3.57845839338804*^9}, 3.5784584670066357`*^9, 3.578458510617777*^9, {
   3.578458950178273*^9, 3.578458972876598*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"uc", ",", 
    RowBox[{"{", 
     RowBox[{"numglu", ",", "numglu"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.574568188139735*^9, 3.5745681969873457`*^9}, {
  3.5745745374355183`*^9, 3.574574538922961*^9}, {3.574585400000546*^9, 
  3.5745854032720547`*^9}, {3.5745855007953978`*^9, 3.574585503525992*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"uc", ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", "8"}], "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{
  3.57456819766827*^9, 3.574573417974306*^9, {3.5745745057860413`*^9, 
   3.574574508381301*^9}, {3.5745745407497063`*^9, 3.574574546697837*^9}, 
   3.5745746611515923`*^9, 3.574575042594997*^9, 3.574575211812099*^9, 
   3.5745752486560287`*^9, 3.574585404040063*^9, 3.5745874799222*^9, 
   3.574587921843378*^9, 3.5745925493025513`*^9, 3.5745926400426893`*^9, 
   3.574592682278887*^9, 3.574593790120542*^9, 3.578458041712205*^9, {
   3.57845837815875*^9, 3.578458393472294*^9}, 3.578458467057129*^9, 
   3.5784585106958923`*^9, {3.578458950258801*^9, 3.578458972911351*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"rat", ",", 
    RowBox[{"{", "numglu", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569986771814754*^9, 3.5699867748864393`*^9}, {
  3.56998696238197*^9, 3.5699869667159853`*^9}, {3.569987006992359*^9, 
  3.5699870080258217`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"rat", ",", 
    RowBox[{"{", "8", "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{
  3.569986775593638*^9, 3.5699869674671297`*^9, 3.569987010207571*^9, 
   3.569987557616387*^9, 3.5699876038326674`*^9, 3.56998787231633*^9, 
   3.5699879447098503`*^9, 3.569988802578871*^9, 3.570028783540311*^9, {
   3.5700290103472633`*^9, 3.570029036060245*^9}, 3.5700301568331327`*^9, 
   3.5700734622964087`*^9, 3.574422517129891*^9, 3.574422629686854*^9, 
   3.5744392800842867`*^9, 3.5744393245315113`*^9, 3.57443942195122*^9, 
   3.57444045953121*^9, {3.5744765980515842`*^9, 3.574476605588043*^9}, 
   3.574476687604287*^9, {3.574477291307181*^9, 3.5744773190384007`*^9}, {
   3.574562024906798*^9, 3.57456203455964*^9}, 3.574562307391336*^9, 
   3.574564483728044*^9, 3.574573424639489*^9, 3.574574547473941*^9, 
   3.574574662374586*^9, 3.574575043738552*^9, 3.574575212358931*^9, 
   3.574575250086214*^9, 3.574587480600719*^9, 3.574587922476432*^9, 
   3.574592550036172*^9, 3.574592640732328*^9, 3.574592682796277*^9, 
   3.5745937907752666`*^9, 3.578458042330268*^9, {3.578458378208364*^9, 
   3.578458393566099*^9}, 3.5784584671315002`*^9, 3.578458510744088*^9, {
   3.5784589503034477`*^9, 3.5784589729603252`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "determine", " ", "the", " ", "resolved", " ", 
    "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"m", "=", "3"}], ";", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"m", "<", "numglu"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", "0"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", "<", "numglu"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"m", ",", "n"}], "]"}], "=", "0"}], ";", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"partition", "=", 
       RowBox[{"IntegerPartitions", "[", 
        RowBox[{"m", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursion", " ", "for", " ", "c1", " ", "class", " ", "of", " ", 
        "coefficients"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"n", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", "<", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Part", "[", "partition", "]"}], "]"}], "+", "1"}], 
          ")"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"place", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"Part", "[", 
            RowBox[{"partition", ",", "n"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"powCa", "=", 
          RowBox[{"m", "-", "place"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"l", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"take", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"ps", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"placeold", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Symfactor", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"l", "<", 
            RowBox[{"place", "+", "1"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"place2", "=", 
             RowBox[{"FromDigits", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Part", "[", 
                RowBox[{"partition", ",", 
                 RowBox[{"{", "n", "}"}], ",", 
                 RowBox[{"{", "l", "}"}]}], "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"placeold", "==", "place2"}], ",", 
              RowBox[{"ps", "++"}], ",", 
              RowBox[{"Symfactor", "=", 
               RowBox[{"Symfactor", "/", 
                RowBox[{"ps", "!"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"placeold", "==", "place2"}], ",", "1", ",", 
              RowBox[{"ps", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"placeold", "=", "place2"}], ";", "\[IndentingNewLine]", 
            RowBox[{"take", "=", 
             RowBox[{"take", "*", 
              RowBox[{"c", "[", 
               RowBox[{"place2", ",", 
                RowBox[{"place2", "-", "1"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"l", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Symfactor", "=", 
          RowBox[{"Symfactor", "/", 
           RowBox[{"ps", "!"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"m", ",", "powCa"}], "]"}], "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"m", ",", "powCa"}], "]"}], "+", 
           RowBox[{"take", "*", "Symfactor"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursion", " ", "for", " ", "c2", " ", "class", " ", "of", " ", 
        "coefficients"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", 
      RowBox[{"take2", "=", "0"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"j", "<", 
         RowBox[{"m", "-", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"take2", "=", 
          RowBox[{"take2", "+", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"m", "-", "1"}], ",", "j"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"2", "^", "j"}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"2", "-", "m"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"m", "^", "2"}]}], "-", 
               RowBox[{"2", "*", "m"}]}], ")"}]}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"m", ",", 
         RowBox[{"m", "-", "1"}]}], "]"}], "=", "take2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Recursion", " ", "for", " ", "c3", " ", "class", " ", "of", " ", 
         "coefficients"}], "-", 
        RowBox[{"Gives", " ", "answer", " ", "c2"}], " ", "+", " ", "c3"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", 
      RowBox[{"take2", "=", "0"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"m", ",", 
         RowBox[{"m", "-", "1"}]}], "]"}], "=", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"m", ",", 
          RowBox[{"m", "-", "1"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{"m", "-", "1"}], ",", 
           RowBox[{"m", "-", "2"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", "2"}], ")"}], "!"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "m"}], ")"}], "!"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "m", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"m", "++"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.569923964434217*^9, 3.569924083916649*^9}, {
   3.569924210048761*^9, 3.569924323434762*^9}, {3.569924401667551*^9, 
   3.569924488586924*^9}, {3.56992472432658*^9, 3.5699247494971237`*^9}, {
   3.569924840434174*^9, 3.569924844231545*^9}, 3.569924992039097*^9, {
   3.5699251340802517`*^9, 3.5699251374579487`*^9}, {3.569925205316744*^9, 
   3.569925289336651*^9}, {3.5699254046291847`*^9, 3.569925409772994*^9}, {
   3.569925458860029*^9, 3.569925486280386*^9}, 3.569986539934724*^9, {
   3.569986688616931*^9, 3.569986692680336*^9}, {3.5700290920881233`*^9, 
   3.570029111270784*^9}, {3.570029152974711*^9, 3.570029160676659*^9}, {
   3.5700294150689507`*^9, 3.570029421329204*^9}, {3.570073478018793*^9, 
   3.570073485512355*^9}, {3.5700737806397123`*^9, 3.570073782919345*^9}, {
   3.574422538052658*^9, 3.574422538332712*^9}, 3.5745621171325207`*^9, {
   3.578458806363421*^9, 3.5784588095375834`*^9}, {3.578459008273158*^9, 
   3.578459020735621*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Print", " ", "rates", " ", "in", " ", "terms", " ", "of", " ", 
    "primordial", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"m", "=", "1"}], ";", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"m", "<", 
      RowBox[{"numglu", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ctot", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"j", "<", "m"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ctot", "=", 
          RowBox[{"ctot", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"CA", "/", "CF"}], ")"}], "^", "j"}], ")"}], "*", 
            RowBox[{"c", "[", 
             RowBox[{"m", ",", "j"}], "]"}]}]}]}], ";", 
         RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ctotP1", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"j", "<", 
         RowBox[{"m", "+", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ctotP1", "=", 
          RowBox[{"ctotP1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"CA", "/", "CF"}], ")"}], "^", "j"}], ")"}], "*", 
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"m", "+", "1"}], ",", "j"}], "]"}]}]}]}], ";", 
         RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rat", "[", 
        RowBox[{"m", "+", "2"}], "]"}], "=", 
       RowBox[{"Expand", "[", "ctotP1", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rat[\>\"", ",", 
          RowBox[{"m", "+", "2"}], ",", "\"\<] = \>\"", ",", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"rat", "[", 
              RowBox[{"m", "+", "2"}], "]"}], "]"}], ",", "CA"}], "]"}]}], 
         "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"m", "++"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574422600544456*^9, 3.574422603934236*^9}, 
   3.574422647195693*^9, {3.574422996339138*^9, 3.574422999512127*^9}, {
   3.574423172199287*^9, 3.574423177749506*^9}, {3.5744393833994102`*^9, 
   3.574439386540536*^9}, {3.574440467473922*^9, 3.574440470441381*^9}, {
   3.57447657916998*^9, 3.5744766576024723`*^9}, {3.5744767159285316`*^9, 
   3.5744767396390047`*^9}, {3.574477138572742*^9, 3.5744771404087477`*^9}, {
   3.574477192610404*^9, 3.574477210308991*^9}, {3.5744773829101048`*^9, 
   3.5744773832358418`*^9}, {3.574478242412464*^9, 3.574478258002894*^9}, {
   3.574562277977272*^9, 3.5745622830181723`*^9}, {3.574562491192377*^9, 
   3.5745624992860003`*^9}, {3.5745626105122833`*^9, 3.574562707489327*^9}, {
   3.574564526381526*^9, 3.574564529405181*^9}, {3.574571150156149*^9, 
   3.574571194633614*^9}, {3.57457365936843*^9, 3.5745736971233788`*^9}, {
   3.574573815744*^9, 3.574573820559431*^9}, {3.574575160342143*^9, 
   3.574575166517592*^9}, {3.574591870013748*^9, 3.57459187487361*^9}, {
   3.578458503789259*^9, 3.5784585070842257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Compute", " ", "unresolved", " ", "from", " ", "resolved"}], " ",
     "-", " ", 
    RowBox[{"loop", " ", "over", " ", "terms"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"k", "<", "numglu"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", "0"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", "<", "numglu"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"uc", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "=", "0"}], ";", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i", "<", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"rat", "[", "k", "]"}], "]"}], "+", "1"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"utake", "=", 
           RowBox[{"Part", "[", 
            RowBox[{
             RowBox[{"rat", "[", "k", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Count", " ", "unresolved", " ", "loop", " ", "number"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"au", "=", 
           RowBox[{"Exponent", "[", 
            RowBox[{"utake", ",", 
             RowBox[{"c", "[", 
              RowBox[{"1", ",", "0"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"bu", "=", 
           RowBox[{"Exponent", "[", 
            RowBox[{"utake", ",", 
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "0"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cu", "=", 
           RowBox[{"Exponent", "[", 
            RowBox[{"utake", ",", 
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "1"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newCa", "=", 
           RowBox[{"Exponent", "[", 
            RowBox[{"utake", ",", "CA"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"totalpo", "=", 
           RowBox[{"au", "+", 
            RowBox[{"2", "*", "bu"}], "+", "cu"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<_____________________\>\"", "]"}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "utake", "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"Print", "[", "\"\<_____________________\>\"", "]"}], 
            ";"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{"j", "<", 
              RowBox[{"totalpo", "+", "1"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"uc", "[", 
                RowBox[{
                 RowBox[{"k", "-", "1"}], ",", 
                 RowBox[{"k", "-", "1", "-", "j"}]}], "]"}], "=", 
               RowBox[{
                RowBox[{"uc", "[", 
                 RowBox[{
                  RowBox[{"k", "-", "1"}], ",", 
                  RowBox[{"k", "-", "1", "-", "j"}]}], "]"}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", 
                  RowBox[{"(", "j", ")"}]}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", "totalpo", ")"}], "!"}], ")"}], "*", "utake", 
                 "*", 
                 RowBox[{"1", "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"totalpo", "-", "j"}], ")"}], "!"}], ")"}]}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", 
                   RowBox[{"j", "!"}]}], ")"}]}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Print", "[", 
                 RowBox[{"\"\<uc[\>\"", ",", 
                  RowBox[{"k", "-", "1"}], ",", "\"\<,\>\"", ",", 
                  RowBox[{"k", "-", "1", "-", "j"}], ",", "\"\<] = \>\"", ",", 
                  RowBox[{"uc", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "1"}], ",", 
                    RowBox[{"k", "-", "1", "-", "j"}]}], "]"}]}], "]"}], 
                ";"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"j", "++"}]}]}], "]"}], "\[IndentingNewLine]", 
           RowBox[{"i", "++"}]}]}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"k", "++"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574564452380911*^9, 3.574564458939296*^9}, {
   3.57456450624918*^9, 3.574564506338497*^9}, {3.57456497419971*^9, 
   3.5745649748618298`*^9}, {3.574565253706287*^9, 3.5745652625669613`*^9}, {
   3.574565379408682*^9, 3.574565380824161*^9}, {3.574565493076271*^9, 
   3.5745655581902018`*^9}, {3.574565792212077*^9, 3.574565800848613*^9}, {
   3.57456595410468*^9, 3.5745659689113007`*^9}, {3.5745668010253897`*^9, 
   3.57456706354778*^9}, {3.574567111730791*^9, 3.574567113800171*^9}, {
   3.574567156005878*^9, 3.574567164045457*^9}, {3.574567252904427*^9, 
   3.5745672529960318`*^9}, {3.5745673333324347`*^9, 3.574567379603632*^9}, {
   3.574567411745983*^9, 3.57456741395383*^9}, {3.574568104289296*^9, 
   3.574568141215382*^9}, {3.574568365474491*^9, 3.5745684073288593`*^9}, {
   3.574569523091147*^9, 3.574569540040627*^9}, {3.574569590639161*^9, 
   3.574569899231083*^9}, {3.574569935905183*^9, 3.574570053160324*^9}, {
   3.574570135074452*^9, 3.574570135421373*^9}, {3.574571128436778*^9, 
   3.5745711321803617`*^9}, {3.5745712050563726`*^9, 3.574571489394902*^9}, {
   3.5745715879856*^9, 3.5745715916931868`*^9}, {3.574571709190703*^9, 
   3.574571781060438*^9}, {3.57457189204519*^9, 3.574571956993203*^9}, 
   3.574571989032135*^9, {3.574572076522237*^9, 3.574572104264765*^9}, {
   3.574572318444895*^9, 3.574572318545299*^9}, {3.574572477552806*^9, 
   3.5745724955616417`*^9}, {3.57457254439275*^9, 3.574572689153493*^9}, {
   3.574573156215394*^9, 3.5745731612058372`*^9}, {3.574573195396124*^9, 
   3.574573341978436*^9}, {3.5745734788044043`*^9, 3.5745735499199038`*^9}, {
   3.5745737056717167`*^9, 3.5745737271576967`*^9}, {3.5745737755956173`*^9, 
   3.574573776546349*^9}, {3.574573827264699*^9, 3.574573880516704*^9}, {
   3.5745739438909817`*^9, 3.574573945946452*^9}, {3.574574041602117*^9, 
   3.574574070441373*^9}, {3.574574189819783*^9, 3.574574191376069*^9}, {
   3.574574226288258*^9, 3.57457425589746*^9}, 3.5745742861832438`*^9, {
   3.574574422017861*^9, 3.574574448606812*^9}, {3.574574489675089*^9, 
   3.574574490834489*^9}, {3.574574620448032*^9, 3.5745746376093683`*^9}, {
   3.574574710976253*^9, 3.574574775740653*^9}, {3.574574879615453*^9, 
   3.5745749336607857`*^9}, {3.574574992447945*^9, 3.574575025831766*^9}, {
   3.57457517321515*^9, 3.574575203205422*^9}, {3.574575239213048*^9, 
   3.574575240504819*^9}, {3.574585442546454*^9, 3.574585445261396*^9}, {
   3.574585563702834*^9, 3.5745855730249043`*^9}, {3.574585656458438*^9, 
   3.574585677101643*^9}, {3.574586526853023*^9, 3.574586572758642*^9}, {
   3.574586709322352*^9, 3.5745867146183243`*^9}, {3.5745867997495737`*^9, 
   3.574586799924738*^9}, {3.5745868440576773`*^9, 3.574586874438356*^9}, {
   3.5745869926656523`*^9, 3.5745869928976*^9}, {3.574587348552075*^9, 
   3.5745874579029417`*^9}, {3.574587785530179*^9, 3.57458783448304*^9}, {
   3.5745878743243647`*^9, 3.5745879038180103`*^9}, {3.574591920212452*^9, 
   3.574591989273651*^9}, {3.57459254282719*^9, 3.574592543728875*^9}, {
   3.57459262647761*^9, 3.574592627191923*^9}, 3.574592667399177*^9, {
   3.574592774631818*^9, 3.5745928247240677`*^9}, {3.574592861192593*^9, 
   3.574592891145445*^9}, {3.574592936616747*^9, 3.574592961293494*^9}, {
   3.574592995413649*^9, 3.574593011003532*^9}, {3.578458435216194*^9, 
   3.578458457964752*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5745935110217876`*^9, 3.5745935246618633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"k", "=", "3"}], ";", "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"k", "<", 
      RowBox[{"numglu", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"j", "<", "k"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<uc[\>\"", ",", "k", ",", "\"\<,\>\"", ",", "j", ",", 
            "\"\<] = \>\"", ",", 
            RowBox[{"uc", "[", 
             RowBox[{"k", ",", "j"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"j", "++"}], ";"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"k", "++"}]}]}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.5745935265499353`*^9, 3.574593568506929*^9}, {
  3.574593737257263*^9, 3.574593781543407*^9}, {3.5745938234906063`*^9, 
  3.574593894706078*^9}, {3.5745945197871227`*^9, 3.574594538654481*^9}, {
  3.5784584840498343`*^9, 3.578458487305867*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "put", " ", "in", " ", "numerical", " ", "starting", " ", 
   "values", " ", "for", " ", "coefficients"}], "*)"}]], "Input",
 CellChangeTimes->{{3.569753362777948*^9, 3.569753374358053*^9}, {
  3.569986767170854*^9, 3.5699867678379908`*^9}, {3.578458638184311*^9, 
  3.5784586510412083`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.569651204811913*^9, 3.569651204813674*^9}, {
   3.5699251940059977`*^9, 3.569925194166115*^9}, {3.574439308454496*^9, 
   3.57443931341076*^9}, 3.5744782687828197`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.5784589508478317`*^9, 3.578458973475608*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"2", "!"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.569651212290277*^9, 3.569651212292067*^9}, 
   3.56992519793429*^9, {3.569925545556588*^9, 3.569925545739586*^9}, 
   3.574478268783731*^9}],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{{3.57845895089504*^9, 3.578458973526928*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{"1", "/", "12"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.56965122077384*^9, 3.569651220775511*^9}, {
   3.56973855604989*^9, 3.5697385563379307`*^9}, {3.569739150672977*^9, 
   3.5697391510564938`*^9}, 3.5699252013017197`*^9, {3.5699253812466087`*^9, 
   3.5699253819799232`*^9}, {3.56998788320224*^9, 3.5699878915439377`*^9}, {
   3.570029463929468*^9, 3.570029465217578*^9}, 3.574478268784226*^9}],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{{3.578458950960054*^9, 3.578458973611499*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Print", " ", "unresolved", " ", "coefficients"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"k", "<", 
      RowBox[{"numglu", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"j", "<", "k"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<uc[\>\"", ",", "k", ",", "\"\<,\>\"", ",", "j", ",", 
            "\"\<] = \>\"", ",", 
            RowBox[{"uc", "[", 
             RowBox[{"k", ",", "j"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"j", "++"}], ";"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"k", "++"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5784587753019114`*^9, 3.578458775610276*^9}, {
  3.578458839631338*^9, 3.578458928996606*^9}, {3.5786529357841873`*^9, 
  3.5786529360986547`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["1", "6"]}]}],
  SequenceForm["uc[", 3, ",", 0, "] = ", 
   Rational[-1, 6]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.5784589736696978`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"120", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox["CA", 
     RowBox[{"12", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 3, ",", 1, "] = ", Rational[1, 2] + 
   Rational[1, 120] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[1, 12] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973671489*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"360", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"6", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 3, ",", 2, "] = ", Rational[-1, 2] + 
   Rational[-7, 360] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 6] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973673956*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "24"]}],
  SequenceForm["uc[", 4, ",", 0, "] = ", 
   Rational[1, 24]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973675209*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "6"]}], "-", 
    FractionBox[
     SuperscriptBox["CA", "3"], 
     RowBox[{"1344", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"120", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"24", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 4, ",", 1, "] = ", Rational[-1, 6] + 
   Rational[-1, 1344] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-1, 120] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 24] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973676752*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "4"], "+", 
    FractionBox[
     SuperscriptBox["CA", "3"], 
     RowBox[{"320", " ", 
      SuperscriptBox["CF", "3"]}]], "+", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"32", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox["CA", 
     RowBox[{"8", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 4, ",", 2, "] = ", Rational[1, 4] + 
   Rational[1, 320] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[1, 32] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[1, 8] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973678542*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "6"]}], "-", 
    FractionBox[
     RowBox[{"41", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"10080", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"8", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 4, ",", 3, "] = ", Rational[-1, 6] + 
   Rational[-41, 10080] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-3, 80] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 8] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.5784589736804333`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["1", "120"]}]}],
  SequenceForm["uc[", 5, ",", 0, "] = ", 
   Rational[-1, 120]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973681798*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "24"], "+", 
    FractionBox[
     SuperscriptBox["CA", "4"], 
     RowBox[{"17280", " ", 
      SuperscriptBox["CF", "4"]}]], "+", 
    FractionBox[
     SuperscriptBox["CA", "3"], 
     RowBox[{"1344", " ", 
      SuperscriptBox["CF", "3"]}]], "+", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"240", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox["CA", 
     RowBox[{"72", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 5, ",", 1, "] = ", Rational[1, 24] + 
   Rational[1, 17280] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[1, 1344] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[1, 240] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[1, 72] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.5784589736831217`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"22400", " ", 
      SuperscriptBox["CF", "4"]}]], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"5040", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"1440", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"18", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 5, ",", 2, "] = ", Rational[-1, 12] + 
   Rational[-9, 22400] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[-23, 5040] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-31, 1440] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 18] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973684669*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "12"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"14400", " ", 
      SuperscriptBox["CF", "4"]}]], "+", 
    FractionBox[
     RowBox[{"115", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"12096", " ", 
      SuperscriptBox["CF", "3"]}]], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"480", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox["CA", 
     RowBox[{"12", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 5, ",", 3, "] = ", Rational[1, 12] + 
   Rational[13, 14400] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[115, 12096] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[19, 480] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[1, 12] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973686208*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "24"]}], "-", 
    FractionBox[
     RowBox[{"151", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"181440", " ", 
      SuperscriptBox["CF", "4"]}]], "-", 
    FractionBox[
     RowBox[{"251", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"30240", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"32", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"18", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 5, ",", 4, "] = ", Rational[-1, 24] + 
   Rational[-151, 181440] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[-251, 30240] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-1, 32] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 18] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973687745*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "720"]}],
  SequenceForm["uc[", 6, ",", 0, "] = ", 
   Rational[1, 720]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973689045*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "120"]}], "-", 
    FractionBox[
     SuperscriptBox["CA", "5"], 
     RowBox[{"253440", " ", 
      SuperscriptBox["CF", "5"]}]], "-", 
    FractionBox[
     SuperscriptBox["CA", "4"], 
     RowBox[{"17280", " ", 
      SuperscriptBox["CF", "4"]}]], "-", 
    FractionBox[
     SuperscriptBox["CA", "3"], 
     RowBox[{"2688", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     SuperscriptBox["CA", "2"], 
     RowBox[{"720", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox["CA", 
     RowBox[{"288", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 6, ",", 1, "] = ", Rational[-1, 120] + 
   Rational[-1, 253440] $CellContext`CA^5 $CellContext`CF^(-5) + 
   Rational[-1, 17280] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[-1, 2688] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-1, 720] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-1, 288] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973690431*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "48"], "+", 
    FractionBox[
     RowBox[{"703", " ", 
      SuperscriptBox["CA", "5"]}], 
     RowBox[{"15966720", " ", 
      SuperscriptBox["CF", "5"]}]], "+", 
    FractionBox[
     RowBox[{"673", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"1209600", " ", 
      SuperscriptBox["CF", "4"]}]], "+", 
    FractionBox[
     RowBox[{"121", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"40320", " ", 
      SuperscriptBox["CF", "3"]}]], "+", 
    FractionBox[
     RowBox[{"79", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"8640", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "CA"}], 
     RowBox[{"288", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 6, ",", 2, "] = ", Rational[1, 48] + 
   Rational[703, 15966720] $CellContext`CA^5 $CellContext`CF^(-5) + 
   Rational[673, 1209600] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[121, 40320] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[79, 8640] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[5, 288] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.5784589736920557`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "36"]}], "-", 
    FractionBox[
     RowBox[{"1019", " ", 
      SuperscriptBox["CA", "5"]}], 
     RowBox[{"6652800", " ", 
      SuperscriptBox["CF", "5"]}]], "-", 
    FractionBox[
     RowBox[{"541", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"302400", " ", 
      SuperscriptBox["CF", "4"]}]], "-", 
    FractionBox[
     RowBox[{"1567", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"181440", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     RowBox[{"49", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"2160", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "CA"}], 
     RowBox[{"144", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 6, ",", 3, "] = ", Rational[-1, 36] + 
   Rational[-1019, 6652800] $CellContext`CA^5 $CellContext`CF^(-5) + 
   Rational[-541, 302400] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[-1567, 181440] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-49, 2160] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-5, 144] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.5784589736937428`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "48"], "+", 
    FractionBox[
     RowBox[{"2357", " ", 
      SuperscriptBox["CA", "5"]}], 
     RowBox[{"9979200", " ", 
      SuperscriptBox["CF", "5"]}]], "+", 
    FractionBox[
     RowBox[{"9493", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"3628800", " ", 
      SuperscriptBox["CF", "4"]}]], "+", 
    FractionBox[
     RowBox[{"703", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"60480", " ", 
      SuperscriptBox["CF", "3"]}]], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"480", " ", 
      SuperscriptBox["CF", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "CA"}], 
     RowBox[{"144", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 6, ",", 4, "] = ", Rational[1, 48] + 
   Rational[2357, 9979200] $CellContext`CA^5 $CellContext`CF^(-5) + 
   Rational[9493, 3628800] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[703, 60480] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[13, 480] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[5, 144] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973695421*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"uc[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "120"]}], "-", 
    FractionBox[
     RowBox[{"2027", " ", 
      SuperscriptBox["CA", "5"]}], 
     RowBox[{"11975040", " ", 
      SuperscriptBox["CF", "5"]}]], "-", 
    FractionBox[
     RowBox[{"817", " ", 
      SuperscriptBox["CA", "4"]}], 
     RowBox[{"453600", " ", 
      SuperscriptBox["CF", "4"]}]], "-", 
    FractionBox[
     RowBox[{"181", " ", 
      SuperscriptBox["CA", "3"]}], 
     RowBox[{"24192", " ", 
      SuperscriptBox["CF", "3"]}]], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox["CA", "2"]}], 
     RowBox[{"1080", " ", 
      SuperscriptBox["CF", "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "CA"}], 
     RowBox[{"288", " ", "CF"}]]}]}],
  SequenceForm[
  "uc[", 6, ",", 5, "] = ", Rational[-1, 120] + 
   Rational[-2027, 11975040] $CellContext`CA^5 $CellContext`CF^(-5) + 
   Rational[-817, 453600] $CellContext`CA^4 $CellContext`CF^(-4) + 
   Rational[-181, 24192] $CellContext`CA^3 $CellContext`CF^(-3) + 
   Rational[-17, 1080] $CellContext`CA^2 $CellContext`CF^(-2) + 
   Rational[-5, 288] $CellContext`CA/$CellContext`CF],
  Editable->False]], "Print",
 CellChangeTimes->{{3.578458112349945*^9, 3.578458123079204*^9}, {
   3.578458378957693*^9, 3.5784583966571198`*^9}, 3.5784584682195377`*^9, 
   3.578458511213254*^9, 3.5784587762737017`*^9, {3.5784588402677517`*^9, 
   3.57845889451965*^9}, {3.5784589300664997`*^9, 3.578458973697061*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 683},
WindowMargins->{{-1, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 334, 8, 27, "Input"],
Cell[894, 30, 135, 2, 27, "Input"],
Cell[1032, 34, 113, 2, 27, "Input"],
Cell[1148, 38, 211, 4, 27, "Input"],
Cell[1362, 44, 216, 4, 27, "Input"],
Cell[1581, 50, 113, 2, 27, "Input"],
Cell[1697, 54, 113, 2, 27, "Input"],
Cell[1813, 58, 111, 2, 27, "Input"],
Cell[1927, 62, 111, 2, 27, "Input"],
Cell[2041, 66, 714, 22, 27, "Input"],
Cell[2758, 90, 261, 4, 27, "Input"],
Cell[3022, 96, 67, 1, 27, "Input"],
Cell[3092, 99, 95, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[3212, 105, 496, 10, 27, "Input"],
Cell[3711, 117, 1493, 21, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5241, 143, 681, 12, 27, "Input"],
Cell[5925, 157, 1578, 27, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7540, 189, 393, 8, 27, "Input"],
Cell[7936, 199, 743, 15, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8716, 219, 314, 7, 27, "Input"],
Cell[9033, 228, 1274, 22, 27, "Output"]
}, Open  ]],
Cell[10322, 253, 7592, 184, 538, "Input"],
Cell[17917, 439, 3455, 77, 208, "Input"],
Cell[21375, 518, 8298, 170, 358, "Input"],
Cell[29676, 690, 96, 1, 27, "Input"],
Cell[29775, 693, 1126, 27, 118, "Input"],
Cell[30904, 722, 347, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[31276, 733, 292, 6, 27, "Input"],
Cell[31571, 741, 96, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31704, 747, 437, 13, 27, "Input"],
Cell[32144, 762, 113, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32294, 769, 514, 10, 27, "Input"],
Cell[32811, 781, 115, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32963, 788, 1146, 30, 133, "Input"],
Cell[CellGroupData[{
Cell[34134, 822, 645, 13, 40, "Print"],
Cell[34782, 837, 932, 21, 44, "Print"],
Cell[35717, 860, 981, 23, 44, "Print"],
Cell[36701, 885, 624, 12, 39, "Print"],
Cell[37328, 899, 1139, 27, 44, "Print"],
Cell[38470, 928, 1108, 26, 44, "Print"],
Cell[39581, 956, 1195, 29, 44, "Print"],
Cell[40779, 987, 647, 13, 40, "Print"],
Cell[41429, 1002, 1302, 31, 44, "Print"],
Cell[42734, 1035, 1413, 35, 44, "Print"],
Cell[44150, 1072, 1391, 34, 44, "Print"],
Cell[45544, 1108, 1390, 34, 44, "Print"],
Cell[46937, 1144, 626, 12, 40, "Print"],
Cell[47566, 1158, 1517, 37, 44, "Print"],
Cell[49086, 1197, 1650, 41, 44, "Print"],
Cell[50739, 1240, 1679, 42, 44, "Print"],
Cell[52421, 1284, 1648, 41, 44, "Print"],
Cell[54072, 1327, 1677, 42, 44, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> resolved_online.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     79163,       1667]
NotebookOptionsPosition[     76639,       1582]
NotebookOutlinePosition[     76996,       1598]
CellTagsIndexPosition[     76953,       1595]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Notebook", " ", "for", " ", "computing", " ", "the", " ", "resolved", " ",
     "coefficients", " ", "in", " ", "e"}], "+", "e", "-"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.578324999172086*^9, 3.5783250113372173`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.569664218580257*^9, 3.5696642185841722`*^9}}],

Cell[BoxData[
 RowBox[{"a", "=."}]], "Input",
 CellChangeTimes->{{3.5696511427472677`*^9, 3.569651142750997*^9}}],

Cell[BoxData[
 RowBox[{"CF", "=."}]], "Input",
 CellChangeTimes->{{3.569651160502181*^9, 3.5696511605042257`*^9}, {
  3.570029969370082*^9, 3.570029971069985*^9}, {3.575798258383974*^9, 
  3.575798259532844*^9}, {3.575799396246117*^9, 3.5757993969578743`*^9}, {
  3.576043408955689*^9, 3.576043409483418*^9}}],

Cell[BoxData[
 RowBox[{"CA", "=."}]], "Input",
 CellChangeTimes->{{3.5696511669018373`*^9, 3.569651166903867*^9}, {
  3.570029972718286*^9, 3.5700299729901247`*^9}, {3.575798262324421*^9, 
  3.575798267245694*^9}, {3.575799399493485*^9, 3.575799401317225*^9}, {
  3.576043407035852*^9, 3.576043407221243*^9}}],

Cell[BoxData[
 RowBox[{"Q", "=."}]], "Input",
 CellChangeTimes->{{3.5696511723733807`*^9, 3.569651179871523*^9}}],

Cell[BoxData[
 RowBox[{"i", "=."}]], "Input",
 CellChangeTimes->{{3.569651181077498*^9, 3.5696511810791903`*^9}}],

Cell[BoxData[
 RowBox[{"j", "=."}]], "Input",
 CellChangeTimes->{{3.569651184015102*^9, 3.569651184670164*^9}}],

Cell[BoxData[
 RowBox[{"k", "=."}]], "Input",
 CellChangeTimes->{{3.569651185665677*^9, 3.569651186253828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res", "[", "x_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ca", "^", 
      RowBox[{"{", "i", "}"}]}], "*", 
     RowBox[{"Cf", "^", 
      RowBox[{"{", 
       RowBox[{"x", "-", "i"}], "}"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "*", 
        RowBox[{"L", "^", "2"}]}], ")"}], "^", 
      RowBox[{"{", "x", "}"}]}], "*", 
     RowBox[{"c", "[", 
      RowBox[{"x", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"x", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569651191139201*^9, 3.569651191140934*^9}, {
  3.569925182512845*^9, 3.569925188824489*^9}}],

Cell[BoxData[
 RowBox[{"n", "=."}]], "Input",
 CellChangeTimes->{{3.5696512285231247`*^9, 3.569651228524953*^9}, {
  3.569652296354329*^9, 3.569652310237515*^9}, {3.569652907952807*^9, 
  3.5696529186633663`*^9}, {3.569661069746357*^9, 3.5696610925189667`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Number", " ", "of", " ", "gluons"}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numglu", "=", "10"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzVsog3EYBvBZCTlcTRLGrDTlymnWNvOVHL5aahcOtZaz5oa2GkqsfMqN
aFNDc2gbtpw+u3KIQiORImmRwtjWXFjKlFH+7+vi7XfxPE+voLVH1cHlcDgC
cqBO8RufNhOirjXBBFDavFoFHtTsoy+HTiNYvvjKgE3RaxP4HaM1g7Lu4k2Q
9zTlBtmpyWMwL3qBqlPkPyXEMk0Fuub3xpQSW5KEXFCbPy0Ec0usaORttgA8
D8yhPzv3FlD3/IoKTeYsmmhQLaPM/JEEvFSL5WBcXe8pyPfEnoHWsLstAL3g
CSpeWU/fmiW5gkWZnC1mlyg6LRwFKzcyinzESXc12ui9o0HN8BP6ld00JLGG
qG1eHzqtfhgFDT0RdGzv8r2eSJ1coY8LOlMD0aM3oGvckf4uYqrPhqpXBz8o
O9nJjP9mL11ZiLV6J2q7NYfBIb4NNU6wftpB/rV70epPh15JlDW40PwB5U2m
K0QpxI2oPZATBiWJFMq2JdLjRFFnMlq/va4BH6Us+gegTRVD
  "]],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.5699241731204357`*^9, 3.569924175721841*^9}, {
   3.569924647189825*^9, 3.569924673916431*^9}, {3.569925160796233*^9, 
   3.5699251750779123`*^9}, 3.569925377045146*^9, {3.569925500864492*^9, 
   3.569925550655118*^9}, {3.5699256629937067`*^9, 3.569925668931621*^9}, 
   3.569986550354734*^9, 3.569987554559915*^9, 3.5699876015835752`*^9, 
   3.569987869494849*^9, 3.569987942136434*^9, 3.569988800221965*^9, 
   3.570028782126877*^9, {3.570029007140469*^9, 3.570029034594261*^9}, {
   3.570030140641425*^9, 3.570030154099037*^9}, 3.57007346048278*^9, 
   3.5701890525315523`*^9, {3.570329289869461*^9, 3.570329295486793*^9}, 
   3.570343878680005*^9, 3.570350879424261*^9, 3.570763982469132*^9, {
   3.570783270404086*^9, 3.57078327482692*^9}, 3.570799286031926*^9, 
   3.570866587253551*^9, 3.570866776047048*^9, 3.571567604742653*^9, 
   3.571567664160215*^9, 3.5716279032840977`*^9, 3.571629204996067*^9, 
   3.571661765973649*^9, {3.575254932695825*^9, 3.5752549392763767`*^9}, 
   3.575255042812868*^9, 3.5752811551450863`*^9, 3.5752954431479883`*^9, 
   3.57543079838058*^9, 3.575431050016061*^9, {3.575797535726798*^9, 
   3.5757975591372757`*^9}, 3.57579814002906*^9, 3.5757982724818573`*^9, 
   3.575798641625729*^9, 3.575802781739869*^9, 3.575802871707471*^9, 
   3.5758029052118807`*^9, 3.575802970955262*^9, 3.575803246257729*^9, 
   3.575803355979011*^9, {3.575803426363405*^9, 3.575803446120659*^9}, 
   3.575803486904893*^9, {3.575803518126346*^9, 3.5758036088456707`*^9}, 
   3.5758037683373003`*^9, 3.57580402880355*^9, {3.5758040607311563`*^9, 
   3.575804086675395*^9}, 3.575864200936563*^9, {3.575885417790676*^9, 
   3.575885442893491*^9}, 3.575965819569696*^9, 3.5760363912164307`*^9, {
   3.57604339935446*^9, 3.576043414099504*^9}, 3.576395039386404*^9, 
   3.576395218082748*^9, 3.576395302079455*^9, 3.576396587845585*^9, 
   3.576921534308846*^9, 3.576921625331612*^9, 3.576921747879773*^9, 
   3.576921794064706*^9, 3.576923018805245*^9, {3.576923052090839*^9, 
   3.5769230745295677`*^9}, {3.576923111680996*^9, 3.576923128561385*^9}, 
   3.576923159774521*^9, {3.576923193375211*^9, 3.576923303508923*^9}, 
   3.576923736706502*^9, {3.5783246401363497`*^9, 3.578324643132666*^9}, 
   3.578324866513474*^9, 3.578325168195346*^9, 3.578554914837582*^9, {
   3.578554958479541*^9, 3.578554960920746*^9}, 3.578555128069106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"numglu", ",", "numglu"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569651197278369*^9, 3.5696511972803926`*^9}, {
  3.569663632464777*^9, 3.5696636343824244`*^9}, {3.569663700349181*^9, 
  3.56966370424265*^9}, {3.569669325111595*^9, 3.569669325295958*^9}, {
  3.569751616825449*^9, 3.569751618527862*^9}, {3.569753557449047*^9, 
  3.569753559613858*^9}, {3.569819164670176*^9, 3.569819168093508*^9}, {
  3.569924165641527*^9, 3.5699241884314528`*^9}, {3.569924653940563*^9, 
  3.5699246723225718`*^9}, {3.5699251186303263`*^9, 3.569925167967484*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", "10"}], "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{{3.57035088014431*^9, 3.570350883794734*^9}, 
   3.570763984857353*^9, 3.570783336685153*^9, 3.570799288638088*^9, 
   3.570866588459536*^9, 3.571567605906629*^9, 3.5715676651377573`*^9, 
   3.571627906539646*^9, 3.571629205904463*^9, 3.571661766471243*^9, 
   3.57525494024649*^9, 3.575255043513523*^9, 3.575281155921877*^9, {
   3.575295440109713*^9, 3.575295443797865*^9}, 3.575430799029152*^9, 
   3.575431050632701*^9, {3.575797536552763*^9, 3.575797561350346*^9}, 
   3.575798140690146*^9, 3.575798273201518*^9, 3.575798642301107*^9, 
   3.5758027823992023`*^9, 3.575802871775076*^9, 3.5758029052685947`*^9, 
   3.575802971015545*^9, 3.575803246307996*^9, 3.575803356031815*^9, {
   3.575803426420946*^9, 3.5758034461764936`*^9}, 3.575803486960589*^9, {
   3.575803518162533*^9, 3.575803608896783*^9}, 3.575803768397727*^9, 
   3.5758040288514757`*^9, {3.575804060804722*^9, 3.5758040867468977`*^9}, 
   3.575864201605988*^9, {3.5758854184833527`*^9, 3.575885443707499*^9}, 
   3.57596582039463*^9, 3.5760363919506893`*^9, {3.576043395990097*^9, 
   3.576043414895237*^9}, 3.576395040148096*^9, 3.576395083779812*^9, 
   3.576395218961722*^9, 3.576395303008699*^9, 3.576396588531527*^9, 
   3.576921534356792*^9, 3.5769216253695*^9, 3.576921747940686*^9, 
   3.576921794105235*^9, 3.576923018844891*^9, {3.576923052130686*^9, 
   3.5769230745704727`*^9}, {3.576923111711832*^9, 3.5769231286127*^9}, 
   3.576923159833013*^9, {3.576923193413294*^9, 3.5769233035462637`*^9}, 
   3.576923736764544*^9, 3.578324643887884*^9, 3.578324867297443*^9, 
   3.578325168253237*^9, 3.57855491489708*^9, 3.57855496152352*^9, 
   3.5785551281047897`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"rat", ",", 
    RowBox[{"{", "numglu", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569986771814754*^9, 3.5699867748864393`*^9}, {
  3.56998696238197*^9, 3.5699869667159853`*^9}, {3.569987006992359*^9, 
  3.5699870080258217`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"rat", ",", 
    RowBox[{"{", "10", "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{{3.570866589337883*^9, 3.5708666044407253`*^9}, 
   3.5715676065146914`*^9, 3.571567665771859*^9, 3.571627907500773*^9, 
   3.571629206624353*^9, 3.571661767088957*^9, 3.575254941036305*^9, 
   3.575255044093872*^9, 3.575281156708907*^9, 3.575295444398221*^9, 
   3.57543079967395*^9, 3.575431051248254*^9, {3.575797537354795*^9, 
   3.575797562055025*^9}, 3.575798141292788*^9, 3.575798273903679*^9, 
   3.5757986429055653`*^9, 3.575802783025557*^9, 3.5758028718226643`*^9, 
   3.575802905332407*^9, 3.575802971081438*^9, 3.575803246360414*^9, 
   3.575803356115308*^9, {3.5758034264887114`*^9, 3.575803446257683*^9}, 
   3.5758034870082912`*^9, {3.575803518213629*^9, 3.575803608945053*^9}, 
   3.57580376848132*^9, 3.575804028916613*^9, {3.575804060844293*^9, 
   3.5758040868150463`*^9}, 3.575864202573819*^9, {3.5758854190659657`*^9, 
   3.575885444924567*^9}, 3.57596582100786*^9, 3.576036392624732*^9, {
   3.576043400906074*^9, 3.5760434155802097`*^9}, 3.576395040756728*^9, 
   3.576395084507834*^9, 3.5763952196877937`*^9, 3.5763953037258253`*^9, 
   3.576396589480092*^9, 3.576921534399891*^9, 3.5769216254501247`*^9, 
   3.576921748019326*^9, 3.576921794187492*^9, 3.5769230190166273`*^9, {
   3.576923052221702*^9, 3.576923074658449*^9}, {3.576923111775713*^9, 
   3.576923128647861*^9}, 3.576923159878333*^9, {3.576923193449937*^9, 
   3.576923303610243*^9}, 3.5769237368075533`*^9, 3.57832464458669*^9, 
   3.578324867895351*^9, 3.57832516831492*^9, 3.578554914943643*^9, 
   3.578554962120669*^9, 3.578555128171599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"prat", ",", 
    RowBox[{"{", "numglu", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.575255040153789*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"prat", ",", 
    RowBox[{"{", "10", "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{{3.575255040598851*^9, 3.575255044604164*^9}, 
   3.5752811583680162`*^9, 3.575295444948782*^9, 3.575430800391952*^9, 
   3.5754310519116096`*^9, {3.575797538057205*^9, 3.575797562615238*^9}, 
   3.575798141919465*^9, 3.5757982744907618`*^9, 3.575798643465176*^9, 
   3.575802783546921*^9, 3.5758028718761*^9, 3.575802905383239*^9, 
   3.5758029711462927`*^9, 3.575803246410445*^9, 3.575803356197804*^9, {
   3.575803426556093*^9, 3.575803446309495*^9}, 3.575803487090706*^9, {
   3.575803518266337*^9, 3.5758036089975357`*^9}, 3.5758037685639563`*^9, 
   3.5758040289691887`*^9, {3.575804060897764*^9, 3.575804086891008*^9}, 
   3.575864203112105*^9, {3.5758854195614634`*^9, 3.575885446141918*^9}, 
   3.575965821700185*^9, 3.576036393222361*^9, {3.57604340154951*^9, 
   3.576043416117673*^9}, 3.576395041347062*^9, 3.576395085069071*^9, 
   3.576395220488411*^9, 3.576395304567048*^9, 3.576396590624625*^9, 
   3.576921534456026*^9, 3.5769216254996977`*^9, 3.576921748101939*^9, 
   3.576921794271223*^9, 3.5769230191497183`*^9, {3.576923052297647*^9, 
   3.576923074714226*^9}, {3.576923111858223*^9, 3.576923128696604*^9}, 
   3.5769231599613*^9, 3.576923193511156*^9, {3.576923223516027*^9, 
   3.5769233036772137`*^9}, 3.576923736858075*^9, 3.578324645135985*^9, 
   3.578324868595331*^9, 3.5783251683663197`*^9, 3.578554915025175*^9, 
   3.578554962672209*^9, 3.578555128220191*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Short", "[", 
  RowBox[{"List", "[", 
   RowBox[{"Numprims", ",", 
    RowBox[{"{", "numglu", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5757979751570797`*^9, 3.5757979779165783`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{"Numprims", ",", 
    RowBox[{"{", "10", "}"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{
  3.575797979366247*^9, 3.5757981432370787`*^9, 3.575798275492112*^9, 
   3.575798644140902*^9, 3.5757990162698174`*^9, 3.575799234295545*^9, 
   3.5758027842105923`*^9, 3.5758028719422894`*^9, 3.575802905450431*^9, 
   3.575802971212248*^9, 3.5758032465068502`*^9, 3.575803356232131*^9, {
   3.575803426622225*^9, 3.575803446375619*^9}, 3.575803487176895*^9, {
   3.5758035183292217`*^9, 3.5758036090451508`*^9}, 3.5758037686472483`*^9, 
   3.5758040290325527`*^9, {3.575804060980842*^9, 3.575804086975383*^9}, 
   3.575864203682344*^9, {3.5758854200632677`*^9, 3.575885446863723*^9}, 
   3.57596582288836*^9, 3.576036394905068*^9, {3.576043402134337*^9, 
   3.576043416669921*^9}, 3.576395041962678*^9, 3.576395085687051*^9, 
   3.576395221818474*^9, 3.576395305301564*^9, 3.576396591981634*^9, 
   3.576921534504387*^9, 3.5769216255502377`*^9, 3.576921748184998*^9, 
   3.576921794354121*^9, 3.5769230192347183`*^9, {3.576923052380835*^9, 
   3.5769230747748337`*^9}, {3.57692311191252*^9, 3.576923128747345*^9}, 
   3.576923160045013*^9, 3.576923193562999*^9, {3.5769232235730658`*^9, 
   3.576923303741857*^9}, 3.5769237369143143`*^9, 3.578324645656308*^9, 
   3.578324869784864*^9, 3.578325168418243*^9, 3.578554915112299*^9, 
   3.57855496326764*^9, 3.578555128270344*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Starting", " ", "values", " ", "for", " ", "coefficients"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.569753362777948*^9, 3.569753374358053*^9}, {
   3.569986767170854*^9, 3.5699867678379908`*^9}, 3.570866594319148*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.569651204811913*^9, 3.569651204813674*^9}, {
  3.5699251940059977`*^9, 3.569925194166115*^9}, {3.575803504156929*^9, 
  3.575803507274287*^9}, {3.575803557480097*^9, 3.5758036057969847`*^9}, {
  3.57580408348846*^9, 3.5758041025776*^9}, {3.5758641885157137`*^9, 
  3.5758641895698566`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.569651211183113*^9, 3.569665536316432*^9, 3.569666889989348*^9, 
   3.56966707103364*^9, 3.569669326965497*^9, 3.569683895650115*^9, 
   3.569684256351604*^9, 3.569737421856987*^9, 3.569738548611013*^9, 
   3.5697391546962643`*^9, 3.569739403701906*^9, 3.569740056273273*^9, 
   3.5697403010936003`*^9, 3.569743259644281*^9, {3.5697537251566067`*^9, 
   3.569753746738162*^9}, 3.5697705418799963`*^9, 3.569820415524248*^9, 
   3.569822412089129*^9, 3.569822880397685*^9, 3.569822928125144*^9, 
   3.5699236117109127`*^9, 3.569923715396864*^9, 3.569924686344298*^9, 
   3.569925379681875*^9, {3.569925503228879*^9, 3.569925552521822*^9}, 
   3.5699256706983356`*^9, 3.569986552473508*^9, 3.569987559226327*^9, 
   3.569987606118579*^9, 3.5699878744306183`*^9, 3.569987946670689*^9, 
   3.569988804023671*^9, 3.57002878505989*^9, {3.570029011789263*^9, 
   3.570029037717218*^9}, 3.570029447824274*^9, 3.57003015807627*^9, 
   3.570073465621952*^9, 3.570189057684845*^9, 3.570329298257731*^9, 
   3.570343881361005*^9, 3.570350886399597*^9, 3.570763988214478*^9, 
   3.570783340173745*^9, 3.570799290999074*^9, 3.571567609695547*^9, 
   3.571567668506462*^9, 3.571627912660334*^9, 3.57162920800909*^9, 
   3.571661768682517*^9, 3.575255045868379*^9, 3.5752811598931093`*^9, 
   3.575295446168561*^9, 3.575430801897303*^9, 3.575797563678409*^9, 
   3.5757981454881287`*^9, 3.575798277453293*^9, 3.5757986460375013`*^9, 
   3.575802785430015*^9, 3.575802872040785*^9, 3.5758029055735607`*^9, 
   3.57580297142247*^9, 3.5758032466579027`*^9, 3.575803356428228*^9, {
   3.57580342675743*^9, 3.575803446456974*^9}, 3.575803487379156*^9, {
   3.575803518432757*^9, 3.575803609110786*^9}, 3.575803768841947*^9, 
   3.575804029097307*^9, {3.575804061094249*^9, 3.575804106267069*^9}, {
   3.575864190067415*^9, 3.575864204790695*^9}, {3.575885421719606*^9, 
   3.5758854489246063`*^9}, 3.5759658243331623`*^9, 3.576036397393978*^9, {
   3.576043403186192*^9, 3.5760434185899067`*^9}, 3.5763950431462793`*^9, 
   3.576395087468018*^9, 3.576395224393502*^9, 3.576395308360613*^9, 
   3.5763965936286707`*^9, 3.576921534587332*^9, 3.576921625648814*^9, 
   3.576921748327423*^9, 3.5769217944496403`*^9, 3.576923019430769*^9, {
   3.5769230525128593`*^9, 3.576923074861783*^9}, {3.576923111992276*^9, 
   3.576923128825786*^9}, 3.5769231602045393`*^9, 3.576923193642524*^9, {
   3.576923223700624*^9, 3.5769233038497877`*^9}, 3.576923736989181*^9, 
   3.578324655960598*^9, 3.578325168497525*^9, 3.5785549153169413`*^9, 
   3.5785549645962954`*^9, 3.5785551283523693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"2", "!"}]}], ")"}], "*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.569651212290277*^9, 3.569651212292067*^9}, 
   3.56992519793429*^9, {3.569925545556588*^9, 3.569925545739586*^9}, {
   3.575803509818921*^9, 3.575803536457027*^9}}],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{
  3.569651212773958*^9, 3.569665537905838*^9, 3.569666890844801*^9, 
   3.569667071759739*^9, 3.569669327661779*^9, 3.569683896401588*^9, 
   3.5696842570302258`*^9, 3.569737422587331*^9, 3.5697385501420603`*^9, 
   3.569739155376935*^9, 3.569739404337905*^9, 3.569740056961759*^9, 
   3.569740301977805*^9, 3.569743260295323*^9, 3.569770541927389*^9, 
   3.569820416475573*^9, 3.569822412858296*^9, 3.569822881280764*^9, 
   3.569822928793413*^9, 3.569923612574922*^9, 3.569923716186303*^9, 
   3.5699246871753693`*^9, 3.569925198999638*^9, 3.5699253805067387`*^9, {
   3.569925503851097*^9, 3.56992555318823*^9}, 3.569925671264295*^9, 
   3.569986553371084*^9, 3.5699875600191307`*^9, 3.569987606902852*^9, 
   3.569987878364995*^9, 3.569987947434124*^9, 3.5699888047746162`*^9, {
   3.57002901248975*^9, 3.5700290396346407`*^9}, 3.5700294486117687`*^9, 
   3.570030158808228*^9, 3.570073466371763*^9, 3.570189059372567*^9, 
   3.5703292989076843`*^9, 3.5703438821949*^9, 3.570350887057457*^9, 
   3.570763988897479*^9, 3.57078334096373*^9, 3.5707992922711573`*^9, 
   3.571567610427452*^9, 3.57156766911112*^9, 3.571627913405533*^9, 
   3.571629208628364*^9, 3.571661769246398*^9, 3.575255046452188*^9, 
   3.575281160656392*^9, 3.575295446724525*^9, 3.575430802603838*^9, 
   3.5757975645385303`*^9, 3.575798146023642*^9, 3.575798278137589*^9, 
   3.5757986466480007`*^9, 3.575802785997265*^9, 3.575802872193129*^9, 
   3.575802905632688*^9, 3.5758029714801826`*^9, 3.575803246724123*^9, 
   3.575803356494844*^9, {3.575803426948154*^9, 3.575803446507182*^9}, 
   3.575803487441605*^9, {3.575803518483115*^9, 3.5758036091656837`*^9}, 
   3.5758037688930893`*^9, 3.575804029135051*^9, {3.57580406114669*^9, 
   3.575804087276256*^9}, {3.575864190810546*^9, 3.575864205429222*^9}, {
   3.575885422357377*^9, 3.5758854495099983`*^9}, 3.575965825313574*^9, 
   3.576036398024955*^9, {3.5760434037968073`*^9, 3.57604341966061*^9}, 
   3.576395043965802*^9, 3.57639508808877*^9, 3.576395225074827*^9, 
   3.576395309411744*^9, 3.576396594230707*^9, 3.576921534629759*^9, 
   3.576921625702129*^9, 3.576921748383696*^9, 3.57692179449933*^9, 
   3.576923019507202*^9, {3.576923052563508*^9, 3.5769230748964243`*^9}, {
   3.576923112040856*^9, 3.576923128864749*^9}, 3.576923160261973*^9, 
   3.5769231936784897`*^9, {3.5769232237528763`*^9, 3.576923303927153*^9}, 
   3.5769237370473347`*^9, 3.5783246567578583`*^9, 3.578325168547648*^9, 
   3.57855491537847*^9, 3.578554965276119*^9, 3.5785551284055223`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{"1", "/", "12"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.56965122077384*^9, 3.569651220775511*^9}, {
   3.56973855604989*^9, 3.5697385563379307`*^9}, {3.569739150672977*^9, 
   3.5697391510564938`*^9}, 3.5699252013017197`*^9, {3.5699253812466087`*^9, 
   3.5699253819799232`*^9}, {3.56998788320224*^9, 3.5699878915439377`*^9}, {
   3.570029463929468*^9, 3.570029465217578*^9}, {3.575281126356347*^9, 
   3.575281135162075*^9}, {3.575281395884212*^9, 3.575281396483756*^9}, {
   3.575281460361844*^9, 3.575281464537508*^9}, {3.575295463475664*^9, 
   3.575295484078802*^9}, {3.5752956221358356`*^9, 3.575295642069566*^9}, {
   3.5754307911240807`*^9, 3.575430792808707*^9}, {3.5758028614781227`*^9, 
   3.5758028900287027`*^9}, {3.5758033435259867`*^9, 3.575803344474886*^9}, {
   3.575803422328661*^9, 3.575803436438056*^9}, {3.5758040255657787`*^9, 
   3.5758040259095707`*^9}, {3.575804057638173*^9, 3.575804081426381*^9}, {
   3.57596580578211*^9, 3.575965812982895*^9}, 3.575965944359894*^9}],

Cell[BoxData[
 FractionBox["1", "12"]], "Output",
 CellChangeTimes->{
  3.569651221655286*^9, 3.569665538762232*^9, 3.569666892043007*^9, 
   3.569667072376013*^9, 3.569669329444213*^9, 3.569683897284636*^9, 
   3.569684257597022*^9, 3.569737423140808*^9, {3.569738551013701*^9, 
   3.569738556881465*^9}, {3.5697391521919823`*^9, 3.569739157263286*^9}, 
   3.569739404959651*^9, 3.5697400575488987`*^9, 3.569740302564767*^9, 
   3.5697432608895893`*^9, 3.569770541977343*^9, 3.569820417811092*^9, 
   3.569822413503796*^9, 3.569822881923328*^9, 3.5698229294434*^9, 
   3.5699236134084187`*^9, 3.5699237167634583`*^9, 3.5699246879129553`*^9, 
   3.5699252020154533`*^9, 3.5699253829213963`*^9, {3.5699255044271803`*^9, 
   3.569925554102561*^9}, 3.5699256718374987`*^9, 3.569986554147624*^9, 
   3.569987560914371*^9, 3.56998760806315*^9, 3.569987892160177*^9, 
   3.569987949445796*^9, 3.5699888061813107`*^9, {3.5700290146663723`*^9, 
   3.570029041411137*^9}, {3.570029449336643*^9, 3.570029465544894*^9}, 
   3.570030159580357*^9, 3.570073467154098*^9, 3.5701890601137733`*^9, 
   3.5703292995339613`*^9, 3.57034388283045*^9, 3.570350887608253*^9, 
   3.5707639909727287`*^9, 3.570783341841134*^9, 3.570799293123062*^9, 
   3.571567611157117*^9, 3.571567669707549*^9, 3.571627915723628*^9, 
   3.571629209278366*^9, 3.571661769771946*^9, 3.5752550472410803`*^9, {
   3.5752811357996273`*^9, 3.5752811618425293`*^9}, 3.5752813999568*^9, 
   3.575281465235367*^9, {3.5752954473431063`*^9, 3.575295484671109*^9}, 
   3.575295642583685*^9, {3.575430793206514*^9, 3.575430803427565*^9}, 
   3.575797565172799*^9, 3.5757981465598373`*^9, 3.575798278754053*^9, 
   3.5757986471859818`*^9, 3.575802786597378*^9, {3.575802872242882*^9, 
   3.575802905701291*^9}, 3.575802971537224*^9, 3.5758032468083*^9, 
   3.575803356527326*^9, {3.575803426994027*^9, 3.575803446571908*^9}, 
   3.575803487506466*^9, {3.575803518533133*^9, 3.575803609213848*^9}, 
   3.575803768925713*^9, 3.575804029199629*^9, {3.575804061310523*^9, 
   3.5758040873240423`*^9}, {3.575864192465952*^9, 3.5758642060401506`*^9}, {
   3.575885422939786*^9, 3.575885450112668*^9}, 3.5759658263220043`*^9, 
   3.575965945081284*^9, 3.576036398650806*^9, {3.576043404292055*^9, 
   3.5760434202286377`*^9}, 3.576395044568201*^9, 3.576395088735458*^9, 
   3.576395225753333*^9, 3.576395310213963*^9, 3.57639659484615*^9, 
   3.576921534875287*^9, 3.5769216257519484`*^9, 3.576921748448209*^9, 
   3.576921794566134*^9, 3.576923019825264*^9, {3.576923052736409*^9, 
   3.5769230749635687`*^9}, {3.576923112107621*^9, 3.576923128928463*^9}, 
   3.5769231603446617`*^9, 3.576923193712084*^9, {3.576923223801165*^9, 
   3.576923303981873*^9}, 3.5769237371061897`*^9, 3.578324657609469*^9, 
   3.57832516860219*^9, 3.578554915429111*^9, 3.578554966193087*^9, 
   3.5785551285059757`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Recursive", " ", "algorithm"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"m", "=", "3"}], ";", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{"m", "<", "numglu"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", "0"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", "<", "numglu"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"m", ",", "n"}], "]"}], "=", "0"}], ";", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"partition", "=", 
       RowBox[{"IntegerPartitions", "[", 
        RowBox[{"m", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursion", " ", "for", " ", "c1", " ", "class", " ", "of", " ", 
        "coefficients"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"n", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"n", "<", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Part", "[", "partition", "]"}], "]"}], "+", "1"}], 
          ")"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"place", "=", 
          RowBox[{"Length", "[", 
           RowBox[{"Part", "[", 
            RowBox[{"partition", ",", "n"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"powCa", "=", 
          RowBox[{"m", "-", "place"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"l", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"take", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"ps", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"placeold", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Symfactor", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"l", "<", 
            RowBox[{"place", "+", "1"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"place2", "=", 
             RowBox[{"FromDigits", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Part", "[", 
                RowBox[{"partition", ",", 
                 RowBox[{"{", "n", "}"}], ",", 
                 RowBox[{"{", "l", "}"}]}], "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"placeold", "==", "place2"}], ",", 
              RowBox[{"ps", "++"}], ",", 
              RowBox[{"Symfactor", "=", 
               RowBox[{"Symfactor", "/", 
                RowBox[{"ps", "!"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"placeold", "==", "place2"}], ",", "1", ",", 
              RowBox[{"ps", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"placeold", "=", "place2"}], ";", "\[IndentingNewLine]", 
            RowBox[{"take", "=", 
             RowBox[{"take", "*", 
              RowBox[{"c", "[", 
               RowBox[{"place2", ",", 
                RowBox[{"place2", "-", "1"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"l", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Symfactor", "=", 
          RowBox[{"Symfactor", "/", 
           RowBox[{"ps", "!"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"m", ",", "powCa"}], "]"}], "=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"m", ",", "powCa"}], "]"}], "+", 
           RowBox[{"take", "*", "Symfactor"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursion", " ", "for", " ", "c2", " ", "class", " ", "of", " ", 
        "coefficients"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", 
      RowBox[{"take2", "=", "0"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"j", "<", 
         RowBox[{"m", "-", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"take2", "=", 
          RowBox[{"take2", "+", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"m", "-", "1"}], ",", "j"}], "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"j", "-", "m", "+", "1"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"m", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], ")"}]}]}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"m", ",", 
         RowBox[{"m", "-", "1"}]}], "]"}], "=", "take2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Recursion", " ", "for", " ", "c3", " ", "class", " ", "of", " ", 
         "coefficients"}], "-", 
        RowBox[{"Gives", " ", "answer", " ", "c2"}], " ", "+", " ", "c3"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", 
      RowBox[{"take2", "=", "0"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"m", ",", 
         RowBox[{"m", "-", "1"}]}], "]"}], "=", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"m", ",", 
          RowBox[{"m", "-", "1"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{"m", "-", "1"}], ",", 
           RowBox[{"m", "-", "2"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "-", "2"}], ")"}], "!"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "m"}], ")"}], "!"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"m", "++"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.569923964434217*^9, 3.569924083916649*^9}, {
   3.569924210048761*^9, 3.569924323434762*^9}, {3.569924401667551*^9, 
   3.569924488586924*^9}, {3.56992472432658*^9, 3.5699247494971237`*^9}, {
   3.569924840434174*^9, 3.569924844231545*^9}, 3.569924992039097*^9, {
   3.5699251340802517`*^9, 3.5699251374579487`*^9}, {3.569925205316744*^9, 
   3.569925289336651*^9}, {3.5699254046291847`*^9, 3.569925409772994*^9}, {
   3.569925458860029*^9, 3.569925486280386*^9}, 3.569986539934724*^9, {
   3.569986688616931*^9, 3.569986692680336*^9}, {3.5700290920881233`*^9, 
   3.570029111270784*^9}, {3.570029152974711*^9, 3.570029160676659*^9}, {
   3.5700294150689507`*^9, 3.570029421329204*^9}, {3.570073478018793*^9, 
   3.570073485512355*^9}, {3.5700737806397123`*^9, 3.570073782919345*^9}, {
   3.570782509865972*^9, 3.570782533239682*^9}, {3.575281382667288*^9, 
   3.5752813899361897`*^9}, {3.575295600144211*^9, 3.575295608451962*^9}, {
   3.575430845377881*^9, 3.575430845593301*^9}, {3.575802895274288*^9, 
   3.575802900976802*^9}, {3.575802965853128*^9, 3.575802967836505*^9}, {
   3.5758033475450373`*^9, 3.575803352719956*^9}, {3.575803440194914*^9, 
   3.5758034704092703`*^9}, {3.576043469271245*^9, 3.576043500862803*^9}, {
   3.5760435545602818`*^9, 3.576043555430789*^9}, {3.576043589293038*^9, 
   3.576043626410561*^9}, {3.576921621996049*^9, 3.576921622118081*^9}, {
   3.576921769468391*^9, 3.576921789472546*^9}, {3.576921860974064*^9, 
   3.576921861087776*^9}, {3.57692301586195*^9, 3.576923015984466*^9}, {
   3.576923048611372*^9, 3.576923069494793*^9}, {3.576923101188733*^9, 
   3.5769231561075277`*^9}, {3.576923186574622*^9, 3.5769232626562223`*^9}, {
   3.576923726092556*^9, 3.576923732440743*^9}, {3.578324682656824*^9, 
   3.578324682748169*^9}, {3.578628711401915*^9, 3.5786287250614977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.578555128655325*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.5785551286577797`*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.578555128661413*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.578555128665043*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.578555128668242*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.578555128671381*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.575864206973605*^9, 3.575865199979416*^9, {3.575865231703699*^9, 
   3.5758652440814037`*^9}, 3.575865298199367*^9, 3.575865349214778*^9, 
   3.575865413212776*^9, {3.575885423564526*^9, 3.575885451806981*^9}, 
   3.575965827971281*^9, 3.5759659991902103`*^9, 3.575966100347685*^9, 
   3.57603640011975*^9, 3.5760434218925877`*^9, 3.576043561160926*^9, {
   3.5760436024151173`*^9, 3.576043627161817*^9}, 3.576043996909615*^9, 
   3.576395046293391*^9, 3.5763950904614067`*^9, {3.5763952065030518`*^9, 
   3.576395227456727*^9}, {3.576395291213009*^9, 3.576395311933114*^9}, 
   3.576396596052299*^9, 3.576921534923305*^9, 3.576921625817919*^9, 
   3.576921748496469*^9, 3.576921794598263*^9, 3.576923019992796*^9, {
   3.576923052779204*^9, 3.5769230750145187`*^9}, {3.576923112176961*^9, 
   3.576923128979188*^9}, 3.5769231604308767`*^9, 3.576923193761971*^9, {
   3.576923223852994*^9, 3.5769233040436983`*^9}, 3.5769237371704206`*^9, {
   3.57832465936269*^9, 3.5783246859187393`*^9}, 3.578324872936432*^9, 
   3.5783251686684513`*^9, 3.578554915495813*^9, 3.5785549673567657`*^9, 
   3.57855512867486*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Print", " ", "rates"}], "*)"}]], "Input",
 CellChangeTimes->{{3.5699871320993137`*^9, 3.569987132906351*^9}, {
  3.570029489026045*^9, 3.570029490439032*^9}, {3.578628694105842*^9, 
  3.57862869871789*^9}},
 FontWeight->"Plain"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "1"}], ";", 
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"m", "<", 
     RowBox[{"numglu", "-", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ctot", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"j", "<", "m"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ctot", "=", 
         RowBox[{"ctot", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"CA", "/", "CF"}], ")"}], "^", "j"}], ")"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{"m", ",", "j"}], "]"}]}]}]}], ";", 
        RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ctotP1", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"j", "<", 
        RowBox[{"m", "+", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ctotP1", "=", 
         RowBox[{"ctotP1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"CA", "/", "CF"}], ")"}], "^", "j"}], ")"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{
             RowBox[{"m", "+", "1"}], ",", "j"}], "]"}]}]}]}], ";", 
        RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rat", "[", "m", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "*", "CF", "*", 
          RowBox[{"L", "^", "2"}]}], ")"}], "^", "j"}], "*", "ctotP1"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<rat[\>\"", ",", "m", ",", "\"\<] = \>\"", ",", 
       RowBox[{"Expand", "[", 
        RowBox[{"rat", "[", "m", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "++"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQvSo+/LTpzFeOc5kSnoPobZE3foD5zwV+g2grg+f7
vYC0za32wyC6rsaj03LOK8clV6aD6XMrYuaDaN3fq8C0v0jltzAgnW0V+xdE
N4TpioQDaVbjT+Igel5muSKIZrj0WhVEcy3JvTt98SvHB99ePQDROxOMXoHo
PetswLRIfshbryWvHI2azoDpG9UbvoJozsRHYHrGiiM63kA65OI0XRBdwvnK
GURrhFq6gOi4JKVzIPpo36vzIPpL/b2vh4A0x5T3YPrE48lL85a+cnz2Imo1
iN63NnYbiF7t/x5M73A/mZ4PpJccewamZbY/vJi/7JWj073mKyD6nvR+JdmV
rxwd18iqgmgAiqm5pA==
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["a", "2"], " ", "CA", " ", "CF", " ", 
     SuperscriptBox["L", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L", "4"]}]}]}],
  SequenceForm[
  "rat[", 1, "] = ", 
   Rational[1, 
      12] $CellContext`a^2 $CellContext`CA $CellContext`CF $CellContext`L^4 + 
   Rational[1, 2] $CellContext`a^2 $CellContext`CF^2 $CellContext`L^4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128959873*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "90"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["CA", "2"], " ", "CF", " ", 
     SuperscriptBox["L", "6"]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["a", "3"], " ", "CA", " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L", "6"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["CF", "3"], " ", 
     SuperscriptBox["L", "6"]}]}]}],
  SequenceForm[
  "rat[", 2, "] = ", 
   Rational[1, 
      90] $CellContext`a^3 $CellContext`CA^2 $CellContext`CF $CellContext`L^6 + 
   Rational[1, 
      12] $CellContext`a^3 $CellContext`CA $CellContext`CF^2 $CellContext`L^6 + 
   Rational[1, 6] $CellContext`a^3 $CellContext`CF^3 $CellContext`L^6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.5785551289622927`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["CA", "3"], " ", "CF", " ", 
      SuperscriptBox["L", "8"]}], "10080"], "+", 
    RowBox[{
     FractionBox["7", "480"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["CA", "2"], " ", 
     SuperscriptBox["CF", "2"], " ", 
     SuperscriptBox["L", "8"]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox["a", "4"], " ", "CA", " ", 
     SuperscriptBox["CF", "3"], " ", 
     SuperscriptBox["L", "8"]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["CF", "4"], " ", 
     SuperscriptBox["L", "8"]}]}]}],
  SequenceForm[
  "rat[", 3, "] = ", 
   Rational[17, 
      10080] $CellContext`a^4 $CellContext`CA^3 $CellContext`CF \
$CellContext`L^8 + 
   Rational[7, 
      480] $CellContext`a^4 $CellContext`CA^2 $CellContext`CF^2 \
$CellContext`L^8 + 
   Rational[1, 
      24] $CellContext`a^4 $CellContext`CA $CellContext`CF^3 $CellContext`L^8 + 
   Rational[1, 24] $CellContext`a^4 $CellContext`CF^4 $CellContext`L^8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128965178*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["CA", "4"], " ", "CF", " ", 
      SuperscriptBox["L", "10"]}], "113400"], "+", 
    FractionBox[
     RowBox[{"79", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["CA", "3"], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["L", "10"]}], "30240"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["CA", "2"], " ", 
      SuperscriptBox["CF", "3"], " ", 
      SuperscriptBox["L", "10"]}], "1440"], "+", 
    RowBox[{
     FractionBox["1", "72"], " ", 
     SuperscriptBox["a", "5"], " ", "CA", " ", 
     SuperscriptBox["CF", "4"], " ", 
     SuperscriptBox["L", "10"]}], "+", 
    RowBox[{
     FractionBox["1", "120"], " ", 
     SuperscriptBox["a", "5"], " ", 
     SuperscriptBox["CF", "5"], " ", 
     SuperscriptBox["L", "10"]}]}]}],
  SequenceForm[
  "rat[", 4, "] = ", 
   Rational[31, 
      113400] $CellContext`a^5 $CellContext`CA^4 $CellContext`CF \
$CellContext`L^10 + 
   Rational[79, 
      30240] $CellContext`a^5 $CellContext`CA^3 $CellContext`CF^2 \
$CellContext`L^10 + 
   Rational[13, 
      1440] $CellContext`a^5 $CellContext`CA^2 $CellContext`CF^3 \
$CellContext`L^10 + 
   Rational[1, 
      72] $CellContext`a^5 $CellContext`CA $CellContext`CF^4 \
$CellContext`L^10 + 
   Rational[1, 120] $CellContext`a^5 $CellContext`CF^5 $CellContext`L^10],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128967306*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"691", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["CA", "5"], " ", "CF", " ", 
      SuperscriptBox["L", "12"]}], "14968800"], "+", 
    FractionBox[
     RowBox[{"863", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["CA", "4"], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["L", "12"]}], "1814400"], "+", 
    FractionBox[
     RowBox[{"677", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["CA", "3"], " ", 
      SuperscriptBox["CF", "3"], " ", 
      SuperscriptBox["L", "12"]}], "362880"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["CA", "2"], " ", 
      SuperscriptBox["CF", "4"], " ", 
      SuperscriptBox["L", "12"]}], "8640"], "+", 
    RowBox[{
     FractionBox["1", "288"], " ", 
     SuperscriptBox["a", "6"], " ", "CA", " ", 
     SuperscriptBox["CF", "5"], " ", 
     SuperscriptBox["L", "12"]}], "+", 
    RowBox[{
     FractionBox["1", "720"], " ", 
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["CF", "6"], " ", 
     SuperscriptBox["L", "12"]}]}]}],
  SequenceForm[
  "rat[", 5, "] = ", 
   Rational[691, 
      14968800] $CellContext`a^6 $CellContext`CA^5 $CellContext`CF \
$CellContext`L^12 + 
   Rational[863, 
      1814400] $CellContext`a^6 $CellContext`CA^4 $CellContext`CF^2 \
$CellContext`L^12 + 
   Rational[677, 
      362880] $CellContext`a^6 $CellContext`CA^3 $CellContext`CF^3 \
$CellContext`L^12 + 
   Rational[31, 
      8640] $CellContext`a^6 $CellContext`CA^2 $CellContext`CF^4 \
$CellContext`L^12 + 
   Rational[1, 
      288] $CellContext`a^6 $CellContext`CA $CellContext`CF^5 \
$CellContext`L^12 + 
   Rational[1, 720] $CellContext`a^6 $CellContext`CF^6 $CellContext`L^12],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128969767*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"5461", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["CA", "6"], " ", "CF", " ", 
      SuperscriptBox["L", "14"]}], "681080400"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["CA", "5"], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["L", "14"]}], "57024"], "+", 
    FractionBox[
     RowBox[{"137", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["CA", "4"], " ", 
      SuperscriptBox["CF", "3"], " ", 
      SuperscriptBox["L", "14"]}], "362880"], "+", 
    FractionBox[
     RowBox[{"61", " ", 
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["CA", "3"], " ", 
      SuperscriptBox["CF", "4"], " ", 
      SuperscriptBox["L", "14"]}], "72576"], "+", 
    RowBox[{
     FractionBox["1", "960"], " ", 
     SuperscriptBox["a", "7"], " ", 
     SuperscriptBox["CA", "2"], " ", 
     SuperscriptBox["CF", "5"], " ", 
     SuperscriptBox["L", "14"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "7"], " ", "CA", " ", 
      SuperscriptBox["CF", "6"], " ", 
      SuperscriptBox["L", "14"]}], "1440"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "7"], " ", 
      SuperscriptBox["CF", "7"], " ", 
      SuperscriptBox["L", "14"]}], "5040"]}]}],
  SequenceForm[
  "rat[", 6, "] = ", 
   Rational[5461, 
      681080400] $CellContext`a^7 $CellContext`CA^6 $CellContext`CF \
$CellContext`L^14 + 
   Rational[5, 
      57024] $CellContext`a^7 $CellContext`CA^5 $CellContext`CF^2 \
$CellContext`L^14 + 
   Rational[137, 
      362880] $CellContext`a^7 $CellContext`CA^4 $CellContext`CF^3 \
$CellContext`L^14 + 
   Rational[61, 
      72576] $CellContext`a^7 $CellContext`CA^3 $CellContext`CF^4 \
$CellContext`L^14 + 
   Rational[1, 
      960] $CellContext`a^7 $CellContext`CA^2 $CellContext`CF^5 \
$CellContext`L^14 + 
   Rational[1, 
      1440] $CellContext`a^7 $CellContext`CA $CellContext`CF^6 \
$CellContext`L^14 + 
   Rational[1, 5040] $CellContext`a^7 $CellContext`CF^7 $CellContext`L^14],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128972233*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"929569", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "7"], " ", "CF", " ", 
      SuperscriptBox["L", "16"]}], "653837184000"], "+", 
    FractionBox[
     RowBox[{"7115761", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "6"], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["L", "16"]}], "435891456000"], "+", 
    FractionBox[
     RowBox[{"12071", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "5"], " ", 
      SuperscriptBox["CF", "3"], " ", 
      SuperscriptBox["L", "16"]}], "159667200"], "+", 
    FractionBox[
     RowBox[{"5437", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "4"], " ", 
      SuperscriptBox["CF", "4"], " ", 
      SuperscriptBox["L", "16"]}], "29030400"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "3"], " ", 
      SuperscriptBox["CF", "5"], " ", 
      SuperscriptBox["L", "16"]}], "40320"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CA", "2"], " ", 
      SuperscriptBox["CF", "6"], " ", 
      SuperscriptBox["L", "16"]}], "172800"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "8"], " ", "CA", " ", 
      SuperscriptBox["CF", "7"], " ", 
      SuperscriptBox["L", "16"]}], "8640"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["CF", "8"], " ", 
      SuperscriptBox["L", "16"]}], "40320"]}]}],
  SequenceForm[
  "rat[", 7, "] = ", 
   Rational[929569, 
      653837184000] $CellContext`a^8 $CellContext`CA^7 $CellContext`CF \
$CellContext`L^16 + 
   Rational[7115761, 
      435891456000] $CellContext`a^8 $CellContext`CA^6 $CellContext`CF^2 \
$CellContext`L^16 + 
   Rational[12071, 
      159667200] $CellContext`a^8 $CellContext`CA^5 $CellContext`CF^3 \
$CellContext`L^16 + 
   Rational[5437, 
      29030400] $CellContext`a^8 $CellContext`CA^4 $CellContext`CF^4 \
$CellContext`L^16 + 
   Rational[11, 
      40320] $CellContext`a^8 $CellContext`CA^3 $CellContext`CF^5 \
$CellContext`L^16 + 
   Rational[41, 
      172800] $CellContext`a^8 $CellContext`CA^2 $CellContext`CF^6 \
$CellContext`L^16 + 
   Rational[1, 
      8640] $CellContext`a^8 $CellContext`CA $CellContext`CF^7 \
$CellContext`L^16 + 
   Rational[1, 40320] $CellContext`a^8 $CellContext`CF^8 $CellContext`L^16],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128974828*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rat[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"3202291", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "8"], " ", "CF", " ", 
      SuperscriptBox["L", "18"]}], "12504636144000"], "+", 
    FractionBox[
     RowBox[{"240391", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "7"], " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["L", "18"]}], "78460462080"], "+", 
    FractionBox[
     RowBox[{"11812181", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "6"], " ", 
      SuperscriptBox["CF", "3"], " ", 
      SuperscriptBox["L", "18"]}], "784604620800"], "+", 
    FractionBox[
     RowBox[{"11647", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "5"], " ", 
      SuperscriptBox["CF", "4"], " ", 
      SuperscriptBox["L", "18"]}], "287400960"], "+", 
    FractionBox[
     RowBox[{"5783", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "4"], " ", 
      SuperscriptBox["CF", "5"], " ", 
      SuperscriptBox["L", "18"]}], "87091200"], "+", 
    FractionBox[
     RowBox[{"187", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "3"], " ", 
      SuperscriptBox["CF", "6"], " ", 
      SuperscriptBox["L", "18"]}], "2721600"], "+", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CA", "2"], " ", 
      SuperscriptBox["CF", "7"], " ", 
      SuperscriptBox["L", "18"]}], "518400"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "9"], " ", "CA", " ", 
      SuperscriptBox["CF", "8"], " ", 
      SuperscriptBox["L", "18"]}], "60480"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "9"], " ", 
      SuperscriptBox["CF", "9"], " ", 
      SuperscriptBox["L", "18"]}], "362880"]}]}],
  SequenceForm[
  "rat[", 8, "] = ", 
   Rational[3202291, 
      12504636144000] $CellContext`a^9 $CellContext`CA^8 $CellContext`CF \
$CellContext`L^18 + 
   Rational[240391, 
      78460462080] $CellContext`a^9 $CellContext`CA^7 $CellContext`CF^2 \
$CellContext`L^18 + 
   Rational[11812181, 
      784604620800] $CellContext`a^9 $CellContext`CA^6 $CellContext`CF^3 \
$CellContext`L^18 + 
   Rational[11647, 
      287400960] $CellContext`a^9 $CellContext`CA^5 $CellContext`CF^4 \
$CellContext`L^18 + 
   Rational[5783, 
      87091200] $CellContext`a^9 $CellContext`CA^4 $CellContext`CF^5 \
$CellContext`L^18 + 
   Rational[187, 
      2721600] $CellContext`a^9 $CellContext`CA^3 $CellContext`CF^6 \
$CellContext`L^18 + 
   Rational[23, 
      518400] $CellContext`a^9 $CellContext`CA^2 $CellContext`CF^7 \
$CellContext`L^18 + 
   Rational[1, 
      60480] $CellContext`a^9 $CellContext`CA $CellContext`CF^8 \
$CellContext`L^18 + 
   Rational[1, 362880] $CellContext`a^9 $CellContext`CF^9 $CellContext`L^18],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5716279746296167`*^9, 3.5716280118680773`*^9}, 
   3.571628224480097*^9, 3.571628339977688*^9, 3.57162921647125*^9, 
   3.571662025139357*^9, 3.575255053539447*^9, 3.575281168304948*^9, 
   3.575281403758788*^9, 3.575281468430346*^9, {3.5752954707027683`*^9, 
   3.5752954887528563`*^9}, 3.5754308089404716`*^9, 3.575430855581635*^9, {
   3.5754309085764627`*^9, 3.575430919860519*^9}, 3.575430994502377*^9, 
   3.5754310577901278`*^9, 3.57579756907904*^9, {3.575797611418756*^9, 
   3.5757976150606318`*^9}, 3.575797679649351*^9, {3.575798118898931*^9, 
   3.575798149407424*^9}, {3.5757982353374443`*^9, 3.575798237854895*^9}, {
   3.575798282406082*^9, 3.575798315134013*^9}, 3.5757986538682203`*^9, 
   3.575802729892539*^9, 3.5758027900497503`*^9, 3.575802872382146*^9, 
   3.575802905976783*^9, 3.575802971701171*^9, 3.5758032470893507`*^9, 
   3.575803356697958*^9, {3.575803427217208*^9, 3.575803446899232*^9}, 
   3.575803487663533*^9, {3.5758035187529984`*^9, 3.5758036094776497`*^9}, 
   3.57580376907264*^9, 3.575804029470326*^9, {3.575804061460272*^9, 
   3.5758040874873457`*^9}, 3.575864209821536*^9, 3.5758652043528767`*^9, 
   3.575865246659986*^9, 3.575865300714596*^9, 3.575865351622712*^9, 
   3.575865416285655*^9, {3.575885425930065*^9, 3.575885454429688*^9}, 
   3.575965830516527*^9, 3.57596600618051*^9, 3.575966103445524*^9, 
   3.576036402732646*^9, {3.5760434315207357`*^9, 3.576043440065379*^9}, 
   3.5760435647034473`*^9, {3.5760436064621553`*^9, 3.576043630101634*^9}, {
   3.576395062519435*^9, 3.5763950992787848`*^9}, {3.576395192224346*^9, 
   3.576395230580442*^9}, {3.576395294090693*^9, 3.576395314556068*^9}, {
   3.576396581992028*^9, 3.57639660776545*^9}, 3.576921535062543*^9, 
   3.5769216259322844`*^9, 3.576921748681252*^9, 3.576921794716127*^9, 
   3.576923020206156*^9, {3.576923052908284*^9, 3.5769230751467533`*^9}, {
   3.576923112274954*^9, 3.576923129061112*^9}, 3.5769231606275682`*^9, 
   3.576923193848269*^9, {3.576923223952273*^9, 3.5769233041618853`*^9}, 
   3.5769237372860937`*^9, {3.5783246625128813`*^9, 3.578324688485128*^9}, 
   3.578324876096662*^9, 3.578325168837946*^9, 3.578554915611843*^9, 
   3.578554974341989*^9, 3.578555128977737*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 683},
WindowMargins->{{-1, Automatic}, {Automatic, 1}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 280, 7, 27, "Input"],
Cell[840, 29, 135, 2, 27, "Input"],
Cell[978, 33, 113, 2, 27, "Input"],
Cell[1094, 37, 309, 5, 27, "Input"],
Cell[1406, 44, 309, 5, 27, "Input"],
Cell[1718, 51, 113, 2, 27, "Input"],
Cell[1834, 55, 113, 2, 27, "Input"],
Cell[1950, 59, 111, 2, 27, "Input"],
Cell[2064, 63, 111, 2, 27, "Input"],
Cell[2178, 67, 714, 22, 27, "Input"],
Cell[2895, 91, 261, 4, 27, "Input"],
Cell[3159, 97, 67, 1, 27, "Input"],
Cell[3229, 100, 95, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[3349, 106, 635, 12, 27, "Input"],
Cell[3987, 120, 2405, 33, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6429, 158, 681, 12, 27, "Input"],
Cell[7113, 172, 1812, 30, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8962, 207, 314, 7, 27, "Input"],
Cell[9279, 216, 1677, 27, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10993, 248, 188, 5, 27, "Input"],
Cell[11184, 255, 1534, 25, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12755, 285, 220, 5, 27, "Input"],
Cell[12978, 292, 1427, 24, 27, "Output"]
}, Open  ]],
Cell[14420, 319, 262, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[14707, 328, 414, 8, 27, "Input"],
Cell[15124, 338, 2611, 37, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17772, 380, 461, 13, 27, "Input"],
Cell[18236, 395, 2574, 37, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20847, 437, 1111, 18, 27, "Input"],
Cell[21961, 457, 2840, 41, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24838, 503, 8280, 188, 538, "Input"],
Cell[CellGroupData[{
Cell[33143, 695, 1164, 17, 20, "Print"],
Cell[34310, 714, 1166, 17, 20, "Print"],
Cell[35479, 733, 1164, 17, 20, "Print"],
Cell[36646, 752, 1164, 17, 20, "Print"],
Cell[37813, 771, 1164, 17, 20, "Print"],
Cell[38980, 790, 1164, 17, 20, "Print"],
Cell[40147, 809, 1163, 17, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[41337, 830, 269, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[41631, 840, 2464, 64, 193, "Input"],
Cell[CellGroupData[{
Cell[44120, 908, 2931, 50, 39, "Print"],
Cell[47054, 960, 3232, 58, 40, "Print"],
Cell[50289, 1020, 3548, 68, 43, "Print"],
Cell[53840, 1090, 3885, 78, 43, "Print"],
Cell[57728, 1170, 4218, 87, 43, "Print"],
Cell[61949, 1259, 4511, 96, 43, "Print"],
Cell[66463, 1357, 4896, 105, 43, "Print"],
Cell[71362, 1464, 5249, 114, 59, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

